Error Inhibiting Schemes for Initial Boundary Value Heat Equation

Finite Difference (FD) schemes are widely used in science and engineering for approximating solutions of partial differential equations (PDEs). Error analysis of FD schemes relies on estimating the truncation error at each time step. This approach usually leads to a global error whose order is of the same order of the truncation error. For classical FD schemes the global error is indeed of the same order as the truncation error. A particular class of FD schemes is the Block Finite Difference (BFD) schemes, in which the grid is divided into blocks. The structure of such schemes is similar to the structure of the Discontinuous Galerkin (DG) method, and allows inhabitation of the truncation errors. Recently, much effort was devoted to design BFD schemes whose global error converges faster than the truncation error. In this paper, we elaborate the approach presented in arXiv:1711.07926 for the heat equation with periodic boundary conditions. We generalize this methodology to design BFD schemes for the heat equation with Dirichlet or Neumann boundary conditions, whose global error converges faster than the truncation error. Such schemes are henceforth called Error Inhibiting Schemes. We provide an explicit error analysis, including proofs of stability and convergence of the proposed schemes. We illustrate our approach using several numerical examples, which demonstrate the efficiency of our method in comparison to standard FD schemes.

==> Figures/BoundaryScheme_final_diffInterpulation.m <==
function[E]=BoundaryScheme_final_diffInterpulation(N,c,hom,b)
%N is the 2*(N+1)
t_f=1;
%hom=0 homogenous, hom=1 nonhomogenous
%N=2*NN;
%x vector
ddx=1/N;
X=((ddx/2):ddx:(1-ddx/2))';

Q=RHScut_diffInterpulation(N,ddx,c,b);

%dt=0.1*ddx^2;
dt=ddx^2/16;

w=2*pi; %exp(1);%pi;

dx=2*ddx;

%the functions
if hom==0
    if b==0
        exsol = @(X,t) exp(-w^2*t)*sin(w*X);
        exsolTdiff = @(X,t)  -(w)^2*exp(-(w)^2*t)*sin(w*X); %this is u_t
        F = @(X,t) hom;
    else
        exsol = @(X,t) exp(-w^2*t)*cos(w*X);
        exsoldiff = @(X,t) -w*exp(-(w)^2*t)*sin(w*X);
        exsolTdiff = @(X,t) w^3*exp(-(w)^2*t)*sin(w*X); %this is exsoldifft
        F = @(X,t) hom;
        Fx = @(X,t) hom;
    end
    
elseif hom==1
    exsol = @(X,t) exp(cos(w*(t-X)));
    exsoldiff = @(X,t) w*sin(w*(t-X)).*exp(cos(w*(t-X)));
    F=@(X,t) w*exp(cos(w*(t-X))).*( w*cos(w*(t-X)) - sin(w*(t-X)) - w*(sin(w*(t-X))).^2 );
    Fx=@(X,t) w^2/4*exp(cos(w*(t - X)))*( 4*cos(w*(t - X)) + 2*(w + 6*w*cos(w*(t - X)) + w*cos(2*w*(t - X)) - 2*sin(w*(t - X))) * sin(w*(t - X)));
     if b==0 %this is u_t
         exsolTdiff = @(X,t) -w*exp(cos(w*(t-X))).*sin(w*(t-X)); 
     else %this is u_xt
         exsolTdiff = @(X,t) w^2*(cos(w*(t-X))-sin(w*(t-X)).^2).*exp(cos(w*(t-X)));
     end
     exsoldiffxxx = @(x,t) ( exsolTdiff(x,t) - Fx(x,t) );
     
     
%     exsol = @(X,t) exp(cos(w*(X+t)));
%     exsoldiff = @(X,t) exp(cos(w*(X+t))) .* (-w*sin(w*(X+t)));
%     F = @(X,t) hom*w*exp(cos(w*(X+t))).*( w*cos(w*(t+X)) - sin(w*(t+X)) - w*(sin(w*(t+X))).^2 );
%     if b==0 %this is u_t
%         exsolTdiff = @(X,t) @(X,t) -w*sin(w*(X+t)).*exp(cos(w*(X+t)));
%     else %this is exsoldifft
%         exsolTdiff = @(X,t) -w^2*exp(cos(w*(X+t))) .* ( cos(w*(X+t))-(sin(w*(X+t))).^2 );
%     end
    
%     exsol = @(X,t) exp(cos(w*X)).*cos(w*t);
%     exsoldiff = @(X,t) -w*sin(w*X).*exp(cos(w*X))*cos(w*t);
%     F = @(X,t) hom*w*exp(cos(w*X)) .* ( -sin(w*t) + w*cos(w*t)*(cos(w*X) - sin(w*X).^2) );
%     Fx = @(X,t) hom*w^2*exp(cos(w*X)).*sin(w*X).*( -w/2*cos(w*t).*(1 + 6*cos(w*X) + cos(2*w*X) ) + sin(w*t) ) ;
%     if b==0 %this is u_t
%         exsolTdiff = @(X,t) -w*exp(cos(w*X)).*sin(w*t);
%     else %this is exsoldifft
%         exsolTdiff = @(X,t) (w^2)*sin(w*X).*exp(cos(w*X))*sin(w*t);   
%     end
    
%     exsol = @(X,t) sin(w*X)*exp(cos(w*t));
%     F = @(X,t) hom*exp(cos(w*t)).*(-w*sin(w*t).*sin(w*X) + w^2*sin(w*X));
%     Fx = @(X,t) hom*w^2*exp(cos(w*t)).*cos(w*X).*(w - sin(w*t));
%     if b==0 %this is u_t
%         exsolTdiff = @(X,t) -w*sin(w*t)*exp(cos(w*t))*sin(w*X);
%     end

end


%these are the missing fixed boundaries vectors int time t that need to be added each time to
if b==0    
    vfixed=@(t) [(1-c)*( 2*exsol(0,t) + (exsolTdiff(0,t)-F(0,t))*dx^2/16);...
        c*( 2*exsol(0,t)  + (exsolTdiff(0,t)-F(0,t))*dx^2/16);...
        zeros(length(X)-4,1);...
        c*( 2*exsol(1,t) + (exsolTdiff(1,t)-F(1,t))*dx^2/16 );...
        (1-c)*( 2*exsol(1,t) + (exsolTdiff(1,t)-F(1,t))*dx^2/16 ) ]/(ddx^2);             
else   
        vfixed=@(t) ( [-(1-c)*( exsoldiff(0,t) + ((dx^2)*( Fx(0,t)-exsolTdiff(0,t) )/96 ) ); ...
                          -c*( exsoldiff(0,t) + ((dx^2)*( Fx(0,t)-exsolTdiff(0,t) )/96 ) ); ...
                      zeros(length(X)-4,1); ...
                           c*( exsoldiff(1,t) + ((dx^2)*( Fx(1,t)-exsolTdiff(1,t) )/96 ) ); ...
                       (1-c)*( exsoldiff(1,t) + ((dx^2)*( Fx(1,t)-exsolTdiff(1,t) )/96 ) ) ]/( ddx ) ); 
                   
end
%initial
v=exsol(X,0);

%the approximation - Explicit 4-order RK
%the scheme of x_1/2, x_N-1/2.
k=0;
t=0;
while k*dt<t_f + 10^-9
    
    xii1 = Q*v +vfixed(t)+ F(X,t);
    xii2 = Q*(v+0.5*dt*xii1) +vfixed(t+0.5*dt)+ F(X,t+0.5*dt);
    xii3 = Q*(v+0.5*dt*xii2) +vfixed(t+0.5*dt)+ F(X,t+0.5*dt);
    xii4 = Q*(v+dt*xii3) +vfixed(t+dt)+ F(X,t+dt);
    v = v + dt/6*(xii1+2*xii2+2*xii3+xii4);
    %%FE
    %v=v+dt*(Q*v+F(X,t,hom));
    k=k+1;
    t=k*dt;
end
tend=k*dt;

u=exsol(X,tend);
% u=[v00;u;v01];


%the error
E=sqrt( dx*(sum ((v-u).^2) ) );

%Xnew=[0;X;1];

% figure(3)
% plot(Xnew,v,'r', Xnew,u)
% xlabel('x')
% ylabel('v')
% title('the exact solution and the approximation')
% %pause

end

==> Figures/Grid_figure.m <==
% 
% 
% % % %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % nonhomogenous case Plot 1b
% 
fs = 14
set(gca, 'fontsize',fs)

x1 = [0:1:1]
Y1= 0*x1
%plot(x1,Y1,'DisplayName','x');

plot(x1,Y1,'k');
%  Auto-generated by MATLAB on 18-Jun-2014 16:30:19

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'YTickLabel',{'','',''},'YTick',[-1 0 1],...
    'XTickLabel',{'x_0 =0','x_1','x_2','x_3','','','','','x_{N-1}','x_N','2 pi'},...
    'XTick',[0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1],...
    'XMinorTick','on',...
    'Position',[0.125 0.11 0.779999999999999 0.00483091787439614]);
box(axes1,'on');
axis([0 1 -0.001 0.001])
box('off');

hold(axes1,'all');

% hleg1 = legend('c=0      , slope: -2.0009','c= 0.25, slope: -2.0022', 'c= 0.50, slope: -2.0059', 'c= 0.75, slope: -2.0166', ...
%                                         'c=-0.25, slope: -1.9980', 'c=-0.50, slope: -1.9977', 'c=-0.75, slope: -1.9973' );
% 
% axis([20 2000 10^(-7) 0.02])
% 


% axis([10 1000 10^(-8) 0.1])


                                    % 
% % text(100,60,'fit: 0.0780 N + 0.6773 ',...
% %      'HorizontalAlignment','left','fontsize',fs)
% axis([20 2000 10^(-7) 0.01])
%  
  fileName = 'Fig_2_cell_1'
% 
hgsave([fileName,'.fig'])
% Save .eps file
print('-depsc',[fileName,'.eps']);
ispc=1
% Save .tif file
if ispc
print('-dtiff',[fileName,'.tiff']);
end
% 
%  box('on');


==> Figures/Grid_figure_2.m <==
% 
% 
% % % %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % nonhomogenous case Plot 1b
% 
fs = 14
set(gca, 'fontsize',fs)

x1 = [0:1:1]
Y1= 0*x1
%plot(x1,Y1,'DisplayName','x');

plot(x1,Y1,'k');
%  Auto-generated by MATLAB on 18-Jun-2014 16:30:19

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'YTickLabel',{'','',''},'YTick',[-1 0 1],...
    'XTickLabel',{'x_0 =0','x_1','x_2','x_3','','','','','x_{N-1}','x_N','2 pi'},...
    'XTick',[0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1],...
    'XMinorTick','on',...
    'Position',[0.125 0.11 0.779999999999999 0.00483091787439614]);
box(axes1,'on');
axis([0 1 -0.001 0.001])
box('off');

hold(axes1,'all');

% hleg1 = legend('c=0      , slope: -2.0009','c= 0.25, slope: -2.0022', 'c= 0.50, slope: -2.0059', 'c= 0.75, slope: -2.0166', ...
%                                         'c=-0.25, slope: -1.9980', 'c=-0.50, slope: -1.9977', 'c=-0.75, slope: -1.9973' );
% 
% axis([20 2000 10^(-7) 0.02])
% 


% axis([10 1000 10^(-8) 0.1])


                                    % 
% % text(100,60,'fit: 0.0780 N + 0.6773 ',...
% %      'HorizontalAlignment','left','fontsize',fs)
% axis([20 2000 10^(-7) 0.01])
%  
  fileName = 'Fig_2_cell_1'
% 
hgsave([fileName,'.fig'])
% Save .eps file
print('-depsc',[fileName,'.eps']);
ispc=1
% Save .tif file
if ispc
print('-dtiff',[fileName,'.tiff']);
end
% 
%  box('on');


==> Figures/Grid_figure_3.m <==
% 
% 
% % % %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % nonhomogenous case Plot 1b
% 
fs = 14
set(gca, 'fontsize',fs)

x1 = [0:1:1]
Y1= 0*x1
%plot(x1,Y1,'DisplayName','x');

plot(x1,Y1,'k');
%  Auto-generated by MATLAB on 18-Jun-2014 16:30:19

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'YTickLabel',{'','',''},'YTick',[-1 0 1],...
    'XTickLabel',{'x_0 =0','x_1/2','x_1','x_3/2','x_2','','','','','x_{N-1/2}','pi'},... %'XTick',[0 0.05 0.1 0.15 0.2 0.25 0.3 0.35 0.4 0.45 0.5 0.55 0.6 0.65 0.7 0.75 0.8 0.85 0.9 0.95 1],...
    'XTick',[0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2],...
    'XMinorTick','on',...
    'Position',[0.125 0.11 0.779999999999999 0.00483091787439614]);
box(axes1,'on');
axis([0 1 -0.001 0.001])
box('off');

hold(axes1,'all');

% hleg1 = legend('c=0      , slope: -2.0009','c= 0.25, slope: -2.0022', 'c= 0.50, slope: -2.0059', 'c= 0.75, slope: -2.0166', ...
%                                         'c=-0.25, slope: -1.9980', 'c=-0.50, slope: -1.9977', 'c=-0.75, slope: -1.9973' );
% 
% axis([20 2000 10^(-7) 0.02])
% 


% axis([10 1000 10^(-8) 0.1])


                                    % 
% % text(100,60,'fit: 0.0780 N + 0.6773 ',...
% %      'HorizontalAlignment','left','fontsize',fs)
% axis([20 2000 10^(-7) 0.01])
%  
  fileName = 'Fig_2_cell_boundary'
% 
hgsave([fileName,'.fig'])
% Save .eps file
print('-depsc',[fileName,'.eps']);
ispc=1
% Save .tif file
if ispc
print('-dtiff',[fileName,'.tiff']);
end
% 
%  box('on');


==> Figures/createfigure.m <==
function createfigure(x1, Y1)
%CREATEFIGURE(X1,Y1)
%  X1:  vector of x data
%  Y1:  vector of y data

%  Auto-generated by MATLAB on 18-Jun-2014 16:30:19

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'YTickLabel',{'','',''},'YTick',[-1 1 1],...
    'XTickLabel',{'x_0 =0','x_1','x_2','x_3','','','','','x_{N-1}','x_N','2 pi'},...
    'XTick',[0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1],...
    'XMinorTick','on',...
    'Position',[0.125 0.11 0.779999999999999 0.00483091787439614]);
box(axes1,'on');
hold(axes1,'all');

% Create plot
plot(x1,Y1,'DisplayName','x');



==> Figures/createfigure_1.m <==
% function createfigure(x1, Y1)
%CREATEFIGURE(X1,Y1)
%  X1:  vector of x data
%  Y1:  vector of y data

x1 = [0:1:1]
Y1= 0*x1
plot(x1,Y1,'DisplayName','x');
%  Auto-generated by MATLAB on 18-Jun-2014 16:30:19

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'YTickLabel',{'','',''},'YTick',[-1 0 1],...
    'XTickLabel',{'x_0 =0','x_1','x_2','x_3','','','','','x_{N-1}','x_N','2 pi'},...
    'XTick',[0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1],...
    'XMinorTick','on',...
    'Position',[0.125 0.11 0.779999999999999 0.00483091787439614]);
box(axes1,'on');
hold(axes1,'all');

% Create plot
plot(x1,Y1,'DisplayName','x');



==> Figures/new/Grid_figure.m <==
% 
% 
% % % %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % nonhomogenous case Plot 1b
% 
fs = 14
%set(gca, 'fontsize',fs)

x1 = [0:1:1]
Y1= 0*x1
%plot(x1,Y1,'DisplayName','x');

plot(x1,Y1,'k');
%  Auto-generated by MATLAB on 18-Jun-2014 16:30:19

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'YTickLabel',{'','',''},'YTick',[-1 0 1],...
    'XTickLabel',{'x_{0} =0','x_{1}','x_{2}','','','','x_{N-1}','x_{N}','2\pi'},...
    'XTick',(0:0.125:1),...%[0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.2 1.4 1.6 1.8 2],...%[0 0.2 0.4 0.6 0.8 1 1.2 1.4 1.6 1.8 2],...
    'XMinorTick','on',...
    'Position',[0.125 0.11 0.779999999999999 0.00483091787439614]);
axes1.XAxis.MinorTickValues = (0:0.0625:2);%(0:0.05:1);
box(axes1,'on');
axis([0 1 -0.001 0.001])
box('off');

hold(axes1,'all');
set(gca, 'fontsize',fs)
%set(get(gca, 'Xlabel'), 'FontSize', 20)

% hleg1 = legend('c=0      , slope: -2.0009','c= 0.25, slope: -2.0022', 'c= 0.50, slope: -2.0059', 'c= 0.75, slope: -2.0166', ...
%                                         'c=-0.25, slope: -1.9980', 'c=-0.50, slope: -1.9977', 'c=-0.75, slope: -1.9973' );
% 
% axis([20 2000 10^(-7) 0.02])
% 


% axis([10 1000 10^(-8) 0.1])


                                    % 
% % text(100,60,'fit: 0.0780 N + 0.6773 ',...
% %      'HorizontalAlignment','left','fontsize',fs)
% axis([20 2000 10^(-7) 0.01])
%  
  fileName = 'Fig_2_cell_1'
% 
hgsave([fileName,'.fig'])
% Save .eps file
print('-depsc',[fileName,'.eps']);
ispc=1
% Save .tif file
if ispc
print('-dtiff',[fileName,'.tiff']);
end
% 
%  box('on');


==> Figures/new/Grid_figure_3.m <==
% 
% 
% % % %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % nonhomogenous case Plot 1b
% 
fs = 14
%set(gca, 'fontsize',fs)

x1 = [0:1:1]
Y1= 0*x1
%plot(x1,Y1,'DisplayName','x');

plot(x1,Y1,'k');
%  Auto-generated by MATLAB on 18-Jun-2014 16:30:19

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'YTickLabel',{'','',''},'YTick',[-1 0 1],...
    'XTickLabel',{'0','x_{1}','x_{2}','','','','','x_{N-1}','\pi'},... %'XTick',[0 0.05 0.1 0.15 0.2 0.25 0.3 0.35 0.4 0.45 0.5 0.55 0.6 0.65 0.7 0.75 0.8 0.85 0.9 0.95 1],...
    'XTick',(0:0.125:1),...%(0:0.1:1)
    'XMinorTick','on',...
    'Position',[0.125 0.11 0.779999999999999 0.00483091787439614]);
axes1.XAxis.MinorTickValues = (0.0313:0.0625:1);%(0.025:0.05:1);
box(axes1,'on');
axis([0 1 -0.001 0.001])
box('off');

hold(axes1,'all');
set(gca, 'fontsize',fs)

% hleg1 = legend('c=0      , slope: -2.0009','c= 0.25, slope: -2.0022', 'c= 0.50, slope: -2.0059', 'c= 0.75, slope: -2.0166', ...
%                                         'c=-0.25, slope: -1.9980', 'c=-0.50, slope: -1.9977', 'c=-0.75, slope: -1.9973' );
% 
% axis([20 2000 10^(-7) 0.02])
% 


% axis([10 1000 10^(-8) 0.1])


                                    % 
% % text(100,60,'fit: 0.0780 N + 0.6773 ',...
% %      'HorizontalAlignment','left','fontsize',fs)
% axis([20 2000 10^(-7) 0.01])
%  
  fileName = 'Fig_2_cell_boundary'
% 
hgsave([fileName,'.fig'])
% Save .eps file
print('-depsc',[fileName,'.eps']);
ispc=1
% Save .tif file
if ispc
print('-dtiff',[fileName,'.tiff']);
end
% 
%  box('on');

